$t_0$: A Time-Series Foundation Model for Forecasting with Context

We present $t_0$, a family of open-weights foundation models for forecasting with multivariate context. We release its first two members: $\texttt{t0-alpha}$ and $\texttt{t0-beta}$, respectively 102M and 256M parameters. Both condition their forecasts on target history, past covariates, and known-future covariates, without task-specific retraining. Their transformer layers alternate attention along time and across variates. They produce probabilistic forecasts through quantile predictions. Pretraining combines curated public data with synthetic generator families constructed to contain covariate-to-target dependencies. On GIFT-Eval, $\texttt{t0-alpha}$ reaches an aggregate CRPS of 0.4941, and $\texttt{t0-beta}$ a CRPS of 0.4738 and a MASE of 0.6865, third on both and within 4.0% of the best zero-shot TSFM. On fev-bench they score 42.2 and 46.7 in skill, the latter third again and 2.0 points behind the leader. We analyze $\texttt{t0-alpha}$ in depth. Known-future covariates raise its skill by 6.3 percentage points across 30 tasks. The report also examines its calibration, its rollout strategy on long horizons, and its robustness to missing data. On the Victoria electricity-demand benchmark, $\texttt{t0-beta}$ is among the most accurate models with a context of nearly a year. In an independent Macrocosm evaluation of hourly ERCOT prices over 29 months, both cut the MAE of the lagged-price baseline by 38%.

==> fonts/fetch-fonts.sh <==
#!/usr/bin/env bash
# Download the Mona Sans faces that tfc_report.sty needs, into this directory.
#
#   fonts/fetch-fonts.sh           # fetch whatever is missing, verify the rest
#   fonts/fetch-fonts.sh --force   # re-fetch everything
#
# Why a script rather than an entry in texlive-packages.txt: Mona Sans is not on
# CTAN, so tlmgr cannot install it the way it installs everything else the
# preamble needs. (CTAN carries GitHub's Monaspace, which is a different,
# mono-only family.) The files are Mona Sans exactly as GitHub published it, so
# they are a build input rather than source: *.otf here is gitignored and
# downloaded instead of committed.
#
# Pinned to a commit rather than the v2.0.27 tag, because a tag can be moved and
# a commit cannot. Every font is checked against its sha256 below, so a moved pin
# or a truncated download fails loudly instead of quietly changing how the PDF
# looks.
set -euo pipefail

COMMIT=0f7dc66ddd766605eb0e75c3f47bf9d1dd38ceca # tag v2.0.27
BASE="https://raw.githubusercontent.com/github/mona-sans/${COMMIT}"

cd "$(dirname "$0")"

# sha256sum -c format: hash, two spaces, filename.
read -r -d '' MANIFEST <<'CHECKSUMS' || true
0ef5b943f0f6be872a7a5b442f12db306c37a332c86f70f6b7aacb97c11cbe39  MonaSans-Regular.otf
790b451fb319e867cccbc1cd95ef57d9e1419b451d38d358a21dac56b800ad64  MonaSans-Italic.otf
b34725620e0f9ea51b02f7181dcef53ba8c4ead24a3ef6e4b330087599b3d448  MonaSans-SemiBold.otf
53b9629c7025cc61b6ba63a84a18fab78959daa9384e0c3903fca905dc70875f  MonaSans-SemiBoldItalic.otf
03861b08247adff2e943c2d988a25b6b593d18275e9e57433d1f15c8657760a9  MonaSansDisplay-SemiBold.otf
2c3cb708671ab0104aa4ec86af01bb4b0c56a3a2e40252c46deafe538f167b97  MonaSansMono-Regular.otf
371639cd2b1dd6f3b773ee164e7da9fed1c4cfae334349f345133098331d66a3  MonaSansMono-SemiBold.otf
CHECKSUMS

# GNU coreutils on CI, perl's shasum on macOS.
sha() {
  if command -v sha256sum >/dev/null 2>&1; then sha256sum "$@"; else shasum -a 256 "$@"; fi
}
verify() { printf '%s\n' "$MANIFEST" | sha -c - ; }

if [ "${1:-}" != "--force" ] && verify >/dev/null 2>&1; then
  echo "fetch-fonts: already present and verified"
  exit 0
fi

while read -r _ name; do
  [ -z "${name:-}" ] && continue
  curl -fsSL --retry 3 -o "$name" "${BASE}/fonts/static/otf/${name}"
done <<< "$MANIFEST"

# The licence travels with the fonts. It is documentation rather than a build
# input, so it is fetched but deliberately not pinned.
curl -fsSL --retry 3 -o OFL.txt "${BASE}/OFL.txt"

verify
echo "fetch-fonts: $(printf '%s\n' "$MANIFEST" | grep -c .) faces in $(pwd)"

